Specialization of softmax attention heads: insights from the high-dimensional single-location model

Multi-head attention enables transformer models to represent multiple attention patterns simultaneously. Empirically, head specialization emerges in distinct stages during training, while many heads remain redundant and learn similar representations. We propose a theoretical model capturing this phenomenon, based on the multi-index and single-location regression frameworks. In the first part, we analyze the training dynamics of multi-head softmax attention under SGD, revealing an initial unspecialized phase followed by a multi-stage specialization phase in which different heads sequentially align with latent signal directions. In the second part, we study the impact of attention activation functions on performance. We introduce the Bayes-softmax attention, which achieves optimal prediction performance in this setting.

==> anc/code/README.md <==
# Requirements

To run the code, install the following 
```
numpy==2.4.1
torch==2.9.1
pandas==2.3.3
tqdm==4.67.1
```

# SGD on high-dimensional loss vs GF on reparametrized loss
The script can be started as follows (see the script for the meaning of the parameters):
```
python att_comparison.py L thetaT nu1 nu2 F sigmaT H gamma normI D nBatch tau nMC
```

# Experiments on the reparametrized risk
The script that runs optimization for several values of $H$ and flipping spike distribution can be started as follows (components can be reused to run with other configurations of the model and the data)
```
python gd_run.py
```
The code includes data samplers for several theta distributions, the attention model and a function to compute the bayes optimal error in the case of gaussian data distribution `optimal_err_gaus`.

# Sequence-MNIST semi-realistic data
The MNIST dataset is required, in .npy format. The script can be started as follows
```
python att_mnist.py L nu sigmaT H gamma eta
```


==> anc/code/att_comparaison.py <==
import sys
import numpy as np
import torch

L = int(sys.argv[1]) 
thetaT = sys.argv[2] # type of the weight distribution
nu1 = float(sys.argv[3])
nu2 = float(sys.argv[4])
F = int(sys.argv[5]) 
sigmaT = sys.argv[6] # type of the activation function
H = int(sys.argv[7])
gamma = float(sys.argv[8])
eta = float(sys.argv[9])
D = int(sys.argv[10])
nBatch = int(sys.argv[11]) # batch size
delta = float(sys.argv[12]) # discretization step for GF
nMC = int(sys.argv[13]) # number of Monte Carlo samples

assert thetaT in ["flipping", "gauss"]
assert sigmaT in ["softmax", "softmax1", "b-softmax"]
learnBiais = sigmaT in ["softmax1", "b-softmax"]
learnV = sigmaT in ["softmax1"]

tEffMax = 5000

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")

###################################################################################
#################### Optimization with high-dimensional model #####################
###################################################################################
k_ = torch.randn(F, D, device=device)/np.sqrt(D)
Pinv = torch.linalg.inv(k_@k_.T)

def _theta(n):
    """
    theta : (n, F)
    """
    if thetaT=="flipping" and F==2:
        thetas = torch.zeros((n,F), device=device)
        thetas[:,0] = np.sqrt(nu1)*torch.ones(n)
        thetas[:,1] = np.sqrt(nu2)*(2*(torch.rand(n)>1/2)-1)
        return thetas
    elif thetaT=="gauss":
        Delta = torch.unsqueeze(torch.linspace(np.sqrt(nu1), np.sqrt(nu2), F, device=device), 0)
        return Delta*torch.randn(n, F, device=device)

def _X(n):
    """
    X : (n, L, D)
    """
    X = torch.randn(n, L, D, device=device)
    X[:,0,:] += _theta(n)@k_
    return X

def _sigma(bs, sigmaT, cs):
    """
    activation function, can be one of "softmax", "softmax1", "b-softmax"
    bs : (n, H, L)
    cs : (H,)
    sigma : (n, L)
    """
    if sigmaT=="softmax":
        sigma = torch.mean(torch.softmax(bs, dim=2), dim=1)
    elif sigmaT=="softmax1":
        maxs = torch.amax(bs, dim=2, keepdim=True)
        sigmas = torch.exp(bs-maxs)
        cs_ = torch.unsqueeze(cs, dim=1)
        sigmas = sigmas/(torch.sum(sigmas, dim=2, keepdim=True)+torch.exp(torch.unsqueeze(cs_, dim=0)-maxs))
        sigma = torch.mean(sigmas, dim=1)
    elif sigmaT=="b-softmax":
        cs_ = torch.unsqueeze(torch.unsqueeze(cs, dim=1), dim=0)
        maxs = torch.amax(bs+cs_, dim=(1,2), keepdim=True)
        sigma = torch.sum(torch.exp(bs+cs_-maxs), dim=1)
        sigma = sigma/torch.sum(sigma, dim=1, keepdim=True)
    return sigma

def _err_high_dim(k, cs, v, X):
    """
    k : (H, D)
    cs : (H,)
    v : (1,)
    X : (n, L, D)
    """
    bs = torch.einsum("hd,nld->nhl", k, X)
    yC = torch.einsum("nl,nld->nd", _sigma(bs, sigmaT, cs), X)
    yC *= v
    yC -= X[:,0,:]
    return torch.mean(yC**2)

def displayAtt(t, err):
    """function used for logging"""
    tEff = int(1/gamma)
    if (t%tEff==0) or t<5*tEff:
        m = k@k_.T
        R2 = k@k.T-m@Pinv@m.T
        print(("{}, "*(16+H*F+H**2+H)+"{}").format(0, L, thetaT, nu1, nu2, F, sigmaT, H, gamma, eta, D, nBatch, delta, nMC, t*gamma, \
                                               *[e.item() for e in m.flatten()], *[e.item() for e in R2.flatten()], \
                                               *[e.item() for e in cs], v.item(), err), flush=True)
            

k = torch.randn(H, D, requires_grad=True, device=device)
with torch.no_grad():
    k *= eta/np.sqrt(D)
params = [k]

m = torch.zeros(H, F, requires_grad=True, device=device) # Notice that these parameters will be used for reparametrized loss and are not used in this model
R = torch.zeros(H, H, requires_grad=True, device=device)
with torch.no_grad():
    m += k@k_.T
    R += eta*torch.eye(H, device=device)+(k@k.T-m@Pinv@m.T-eta**2*torch.eye(H, device=device))/2/eta # approximate square root
    
if learnBiais:
    cs = torch.zeros(H, requires_grad=True, device=device)
    params.append(cs)
else:
    cs = torch.zeros(H, device=device)
if learnV:
    v = torch.ones(1, requires_grad=True, device=device)
    params.append(v)
else:
    v = torch.ones(1, device=device)

tEff = int(1/gamma)

# gradient descent with learning rate gamma
for t in range(int(tEffMax*tEff)):
    err = _err_high_dim(k, cs, v, _X(nBatch))
    err.backward()
    with torch.no_grad():
        for p in params:
            p -= gamma*p.grad
            p.grad.zero_()
            
        displayAtt(t, err.item())


###################################################################################
###################### Optimization with reparametrized loss ######################
###################################################################################

zetas = torch.randn(H, L, nMC, device=device)
thetas = _theta(nMC).T
chis = torch.randn(L, F, nMC, device=device)
chis[0,:,:] += thetas

def _err_reparametrized(m, R, cs, v):
    """
    m : (H, F)
    R : (H, H)
    cs : (H,)
    """
    bs = torch.einsum("hf,lfn->nhl", m, chis)
    bs += torch.einsum("hg,gln->nhl", (R+R.T)/2, zetas)
    yC = _sigma(bs, sigmaT, cs)
    yC *= v
    yC[:,0] -= 1
    return torch.sum(yC**2)/nMC

def displayFlot(t, err):
    """function used for logging reparametrized model"""
    tEff = int(1/delta)
    if (t%tEff==0) or t<5*tEff:
        R2 = (R+R.T)/2
        R2 = R2@R2
        print(("{}, "*(16+H*F+H**2+H)+"{}").format(1, L, thetaT, nu1, nu2, F, sigmaT, H, gamma, eta, D, nBatch, delta, nMC, t*delta, \
                                               *[e.item() for e in m.flatten()], *[e.item() for e in R2.flatten()], \
                                               *[e.item() for e in cs], v.item(), err), flush=True)

params = [m, R]
if learnBiais:
    cs = torch.zeros(H, requires_grad=True, device=device)
    params.append(cs)
else:
    cs = torch.zeros(H, device=device)
if learnV:
    v = torch.ones(1, requires_grad=True, device=device)
    params.append(v)
else:
    v = torch.ones(1, device=device)

tEff = int(1/delta)
for t in range(int(tEffMax*tEff)):
    err = _err_reparametrized(m, R, cs, v)
    err.backward()
    with torch.no_grad():
        for p in params:
            p -= delta*p.grad 
            p.grad.zero_()
        displayFlot(t, err)
        


==> anc/code/att_mnist.py <==
import sys
import numpy as np
import torch

L = int(sys.argv[1]) 
nu = float(sys.argv[2])
sigmaT = sys.argv[3] # type of the activation function
H = int(sys.argv[4])
gamma = float(sys.argv[5])
eta = float(sys.argv[6])

F = 10
D = 28**2
nBatch = D

assert sigmaT in ["softmax", "softmax1", "b-softmax"]
learnBiais = sigmaT in ["softmax1", "b-softmax"]

tEffMax = 5000

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")

mnist = np.load("mnist.npy").reshape((-1, D))
mnist_label = np.load("mnist_labels.npy")
N = len(mnist_label)

mnist = (mnist-np.mean(mnist, axis=0))/255
average_digits = np.array([np.mean(mnist[mnist_label==i,:], axis=0) for i in range(10)])
mnist = torch.tensor(mnist, dtype=torch.float, device=device)
average_digits = torch.tensor(average_digits, dtype=torch.float, device=device)


###################################################################################
#################### Optimization with high-dimensional model #####################
###################################################################################

def _batch(n):
    data = torch.randn(n,L,D, device=device)
    data[torch.arange(n),0,:] += nu*mnist[torch.randint(N,(n,)),:]
    return data

def _sigma(bs, sigmaT, cs):
    """
    activation function, can be one of "softmax", "softmax1", "b-softmax"
    bs : (n, H, L)
    cs : (H,)
    sigma : (n, L)
    """
    if sigmaT=="softmax":
        sigma = torch.mean(torch.softmax(bs, dim=2), dim=1)
    elif sigmaT=="softmax1":
        maxs = torch.amax(bs, dim=2, keepdim=True)
        sigmas = torch.exp(bs-maxs)
        cs_ = torch.unsqueeze(cs, dim=1)
        sigmas = sigmas/(torch.sum(sigmas, dim=2, keepdim=True)+torch.exp(torch.unsqueeze(cs_, dim=0)-maxs))
        sigma = torch.mean(sigmas, dim=1)
    elif sigmaT=="b-softmax":
        cs_ = torch.unsqueeze(torch.unsqueeze(cs, dim=1), dim=0)
        maxs = torch.amax(bs+cs_, dim=(1,2), keepdim=True)
        sigma = torch.sum(torch.exp(bs+cs_-maxs), dim=1)
        sigma = sigma/torch.sum(sigma, dim=1, keepdim=True)
    return sigma

def _err_high_dim(k, cs, X):
    """
    k : (H, D)
    cs : (H,)
    X : (n, L, D)
    """
    bs = torch.einsum("hd,nld->nhl", k, X)
    yC = torch.einsum("nl,nld->nd", _sigma(bs, sigmaT, cs), X)
    yC -= X[:,0,:]
    return torch.mean(yC**2)

def displayAtt(t, k, errs):
    """function used for logging"""
    tEff = int(1/gamma)
    tAveraging = int(1+20*D/nBatch)
    
    if (t%(500*tEff)==0) or (t<5000*tEff and t%(50*tEff)==0) or (t<500*tEff and t%tEff==0) or t<5*tEff:
        err =  errs[-1] if t<50*tAveraging else np.mean(errs[-tAveraging:])
        m = k@average_digits.T
        print(("{}, "*(7+H*F+H)+"{}").format(L, nu, sigmaT, H, gamma, eta, t*gamma, \
                                               *[e.item() for e in m.flatten()], \
                                               *[e.item() for e in cs], err), flush=True)
        
    if (t%(500*tEff)==0) or (t<5000*tEff and t%(50*tEff)==0):
        print("*, "+("{}, "*(D*H)).format(*[e.item() for e in k.flatten()]))
            

k = torch.randn(H, D, requires_grad=True, device=device)
with torch.no_grad():
    k *= eta/np.sqrt(D)
params = [k]
    
if learnBiais:
    cs = torch.zeros(H, requires_grad=True, device=device)
    params.append(cs)
else:
    cs = torch.zeros(H, device=device)

tEff = int(1/gamma)
errs = []

# gradient descent with learning rate gamma
for t in range(int(tEffMax*tEff)):
    err = _err_high_dim(k, cs, _batch(nBatch))
    err.backward()
    with torch.no_grad():
        for p in params:
            p -= gamma*p.grad
            p.grad.zero_()
            
        errs.append(err.item())
        displayAtt(t, k, errs)




==> anc/code/gd_run.py <==
import numpy as np
import torch

import pandas as pd
from tqdm import tqdm
import random

import os


seed=0
random.seed(seed)
np.random.seed(seed)
torch.manual_seed(seed)

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")

def optimal_err_gaus(L, nu, nMC=20000, nInt=1000):
  """
  Function to compute Bayes-optimal risk for theta uniform on the sphere
  nu controls the radius
  L - sequence length
  """
  theta = np.random.randn(2, nMC)
  theta_integral = np.random.randn(2, nInt)

  chis = np.random.randn(L, 2, nMC)

  chis[0,:,:] += (nu ** 0.5) * theta

  pre_activation = chis.reshape(L, 2, 1, nMC) * theta_integral.reshape(1, 2, nInt, 1)
  pre_activation = pre_activation.sum(1) # L x nInt x nMC
  activation = np.exp((nu ** 0.5)*pre_activation)

  p = activation.sum(1) / (activation.sum(1)).sum(0, keepdims=True)
  one = np.zeros((L, nMC))
  one[0, :] = 1
  return np.square(one - p).sum(0).mean()

# sampling thetha distributions
def flippingTheta(F, nMC):
    if F == 2:
        signs = 2*(torch.rand(nMC, device=device)>1/2)-1
        theta = torch.zeros(F, nMC, device=device)
        theta[0, :] = signs
        theta[1, :] = 1
        return theta/np.sqrt(2)
    ids = torch.randint(F, (nMC,), device=device)
    theta = torch.zeros(F, nMC, device=device)
    theta[ids, torch.arange(nMC)] = 1
    return theta

def gausTheta(F, nMC):
    theta = torch.randn(F, nMC, device=device)
    return theta


thetasSamplerOptions = {
    "flipping":     flippingTheta,
    "gaus":         gausTheta,
}


class Model:
    """simplified model of attention and population loss computation"""
    def __init__(self, L, F, H, nMC, nu, thetasSampler, initNoise, activation='softmax', sampleNew=False):
        self.L = L
        self.F = F
        self.H = H
        self.nMC = nMC
        self.activation = activation
        self.sampleNew = sampleNew
        # init magnetizations
        self.m = torch.zeros(H, F, requires_grad=True, device=device)
        self.params = [self.m]

        self.R = torch.eye(H, requires_grad=True, device=device)
        self.params.append(self.R)

        # add noise to init to break symmetry
        with torch.no_grad():
            self.m += torch.randn(H,F, device=device)*initNoise
            self.R += torch.randn(H,H, device=device)*initNoise

        # generate random samples for MC
        if hasattr(nu, '__len__'):
            self.nu = torch.tensor(nu, device=device).unsqueeze(1)
        else:
            self.nu = nu
        self.thetasSampler = thetasSampler
        if not self.sampleNew:
            self.zetas = torch.randn(self.L, self.H, self.nMC, device=device)
            self.chis = torch.randn(self.L, self.F, self.nMC, device=device)
            
            self.chis[0,:,:] += (self.nu ** 0.5)*self.thetasSampler(self.F, self.nMC)

        # init activation function
        if activation=='softmax':
            self.sigma = lambda x: torch.mean(torch.softmax(x, dim=0), dim=1) # x.shape = (L, H, ...)
        elif activation=='b-softmax':
            self.b = torch.zeros(H, requires_grad=True, device=device)
            self.params.append(self.b)
            self.sigma = lambda x: torch.exp(x+self.b.reshape(1, -1, 1)).sum(dim=1) \
                            /torch.exp(x+self.b.reshape(1, -1, 1)).sum(dim=1).sum(dim=0, keepdim=True) # x.shape = (L, H, ...)
        elif activation=='softmax-1':
            self.b = torch.zeros(H, requires_grad=True, device=device)
            self.v = torch.ones(1, requires_grad=True, device=device)
            self.params.append(self.b)
            self.params.append(self.v)
            self.sigma = lambda x: self.v*torch.mean(
                torch.exp(x)/(torch.exp(x).sum(dim=0) + torch.exp(self.b).reshape(-1, 1)).unsqueeze(0), 
                dim=1)
    
    def _err(self, m, R):
        """
        m.shape=(H, F), R.shape=(H, H)
        """
        if self.sampleNew:
            self.zetas = torch.randn(self.L, self.H, self.nMC, device=device)
            self.chis = torch.randn(self.L, self.F, self.nMC, device=device)
            
            self.chis[0,:,:] += (self.nu ** 0.5)*self.thetasSampler(self.F, self.nMC)

        chi =  (m.unsqueeze(0).unsqueeze(-1) *  self.chis.unsqueeze(1)).sum(dim=2)
        chi += (R.unsqueeze(0).unsqueeze(-1) * self.zetas.unsqueeze(1)).sum(dim=2)
        p = self.sigma(chi)
        p[0,:] -= 1
        return torch.sum(p**2, dim=0).mean()
    
    def err(self):
        """compute population loss"""
        return self._err(self.m, self.R)


class GDOptim:
    """simple GD optimizer"""
    def __init__(self, params, lr):
        self.params = params
        self.lr = lr
    
    def zero_grad(self):
        for p in self.params:
            if p.grad is not None:
                p.grad.zero_()
    
    def step(self):
        with torch.no_grad():
            for p in self.params:
                p -= self.lr*p.grad


class Run:
    """utility to run an experiment with given set of parameters and log results"""
    def __init__(self, L, F, H, nMC, nu, initNoise,
                 thetaDistr,
                 lr, tEffMax,
                 modelInit=Model, optimInit=GDOptim, activation='softmax', sampleNew=False, seed=0):
    
        random.seed(seed)
        np.random.seed(seed)
        torch.manual_seed(seed)
        
        self.model = modelInit(L, F, H, nMC, nu, thetasSamplerOptions[thetaDistr], initNoise, activation, sampleNew)
        self.optim = optimInit(self.model.params, lr)
        self.tMax = int(tEffMax / lr)
        self.lr = lr
        self.log_data = []

    def log(self, t, err):
        if t % int(1/self.lr) == 0:
            res = {
                't':    t * self.lr,
                'err':  err,
                'm':    self.model.m.flatten().tolist(),
                'R': self.model.R.flatten().tolist()
            }
            if self.model.activation == 'softmax-1':
                res['c'] = self.model.c.flatten().tolist()
            self.log_data.append(res)

    def save_log(self, filename):
        df = pd.DataFrame(self.log_data)
        df.to_csv(filename)

    def run(self):
        for t in tqdm(range(self.tMax)):
            self.optim.zero_grad()
            err = self.model.err()
            err.backward()
            self.optim.step()
            self.log(t, err.item())


if __name__ == "__main__":
    os.chdir('data')

    # example usage of the script to run and log optimization of the model with flipping spike distribution
    Ls = [4]
    F = 2
    Hs = [2]
    lr = 0.02
    initNoise = 0.01
    nMC = 100000
    tEffMax = 2000


    nu = (8, 2)
    for L in Ls:
        for H in Hs:
            run = Run(L, F, H, nMC, nu, initNoise,
                            'flipping',
                            lr, tEffMax)
            run.run()
            run.save_log(f"flippingTheta/L_{L}_SNR1_{nu}_SNR2_{nu}_H_{H}.csv")

